Review of the Multimessenger Working Group at UHECR-2012

The current status of searches for ultra-high energy neutrinos and photons using air showers is reviewed. Regarding both physics and observational aspects, possible future research directions are indicated.

==> view_MM.sh <==
pdflatex WG_MM.tex
pdflatex WG_MM.tex
acroread WG_MM.pdf

